Collective Robustness Certificates: Exploiting Interdependence in Graph Neural Networks

In tasks like node classification, image segmentation, and named-entity recognition we have a classifier that simultaneously outputs multiple predictions (a vector of labels) based on a single input, i.e. a single graph, image, or document respectively. Existing adversarial robustness certificates consider each prediction independently and are thus overly pessimistic for such tasks. They implicitly assume that an adversary can use different perturbed inputs to attack different predictions, ignoring the fact that we have a single shared input. We propose the first collective robustness certificate which computes the number of predictions that are simultaneously guaranteed to remain stable under perturbation, i.e. cannot be attacked. We focus on Graph Neural Networks and leverage their locality property - perturbations only affect the predictions in a close neighborhood - to fuse multiple single-node certificates into a drastically stronger collective certificate. For example, on the Citeseer dataset our collective certificate for node classification increases the average number of certifiable feature perturbations from $7$ to $351$.

==> figures/plot_notebooks/basecert_comparison.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        cert = torch.load(cert_file_dir)\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items_train(dataset, model, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    db_filter = {\n",
    "        'config.dataset' : dataset,\n",
    "        'config.model': model,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "\n",
    "    if col_train.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col_train.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        \n",
    "        run_id = config['overwrite']\n",
    "        db_collection = config['db_collection']\n",
    "        save_dir = config['save_dir']\n",
    "\n",
    "        cert = torch.load(f'{save_dir}/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal = sns.color_palette('colorblind', 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/site-packages/gust-0.1-py3.7.egg/gust/preprocessing.py:238: UserWarning: 124 self loops removed\n",
      "  warnings.warn(\"{0} self loops removed\".format(num_self_loops))\n"
     ]
    }
   ],
   "source": [
    "import torch\n",
    "from robust_gcn.robust_gcn import RobustGCNModel, train, sparse_tensor\n",
    "from robust_gcn.robust_gcn import certify as certify_attr\n",
    "from robust_gcn.utils import train_val_test_split_tabular, load_npz\n",
    "from matplotlib import pyplot as plt\n",
    "from sparse_smoothing.utils import load_and_standardize\n",
    "from sparse_smoothing.utils import split\n",
    "from sparse_smoothing.cert_collective import collective_certificate\n",
    "from time import localtime\n",
    "\n",
    "\n",
    "# In[2]:\n",
    "\n",
    "\n",
    "graph = load_and_standardize('citeseer')\n",
    "A = graph.adj_matrix\n",
    "X = graph.attr_matrix\n",
    "z = graph.labels\n",
    "K = z.max() + 1\n",
    "N, D = X.shape\n",
    "\n",
    "# In[3]:\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp51083637.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7fdcb1ca75d0>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "min_rad = np.min(\n",
    "    [len(torch.load(f'/nfs/homedirs/schuchaj/gcn-robust-collective/base_{i}')['base_grid'].sum(axis=0))\n",
    "     for i in range(5)\n",
    "    ]\n",
    "     )\n",
    "\n",
    "grid_convex = np.zeros((5, min_rad))\n",
    "for i in range(5):\n",
    "    _, _, idx_test = split(\n",
    "            labels=graph.labels, n_per_class=20, seed=i)\n",
    "\n",
    "    x = torch.load(f'/nfs/homedirs/schuchaj/gcn-robust-collective/base_{i}')['base_grid'][idx_test].sum(axis=0, dtype='float')[:min_rad]\n",
    "    x /= x[0]\n",
    "    grid_convex[i] += x\n",
    "\n",
    "grid_convex_collective = np.zeros((5, min_rad))\n",
    "for i in range(5):\n",
    "    x = torch.load(f'/nfs/homedirs/schuchaj/gcn-robust-collective/collective_{i}')['grid_collective'][0][0, :min_rad, 0].astype('float')\n",
    "    x /= x[0]\n",
    "    grid_convex_collective[i] += x\n",
    "\n",
    "mean = np.mean(grid_convex_collective, axis=0)\n",
    "std = np.std(grid_convex_collective, axis=0)\n",
    "plt.plot(mean, label='Ours', color=pal[0])\n",
    "plt.fill_between(np.arange(len(mean)), mean-std, mean+std, color=pal[0], alpha=0.15)\n",
    "\n",
    "\n",
    "mean_naive = np.mean(grid_convex, axis=0)\n",
    "std = np.std(grid_convex, axis=0)\n",
    "plt.plot(mean_naive, label='Naive collective certificate', linestyle='--', color=pal[0], clip_on=False, zorder=3)\n",
    "plt.fill_between(np.arange(len(mean_naive)), mean_naive-std, mean_naive+std, color=pal[0], alpha=0.15)\n",
    "\n",
    "plt.legend(fontsize=7)\n",
    "\n",
    "plt.xlabel('Attribute additions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, min_rad-1)\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/base_cert/attributes', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "base_grid = np.zeros((5, 10001))\n",
    "\n",
    "for i in range(5):\n",
    "    _, _, idx_test = split(\n",
    "            labels=graph.labels, n_per_class=20, seed=i)\n",
    "\n",
    "    x = torch.load(f'/nfs/homedirs/schuchaj/gcn-robust-collective/base_{i}')['base_grid'][idx_test].sum(axis=0, dtype='float')\n",
    "    base_grid[i, :len(x)] += x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "collective_grid = np.zeros((5, 10001))\n",
    "\n",
    "for i in range(5):\n",
    "    _, _, idx_test = split(\n",
    "            labels=graph.labels, n_per_class=20, seed=i)\n",
    "\n",
    "    x = torch.load(f'/nfs/homedirs/schuchaj/gcn-robust-collective/collective_{i}')['grid_collective'][0][0, :, 0]\n",
    "    collective_grid[i, :len(x)] += x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17.12394784248673\n"
     ]
    }
   ],
   "source": [
    "base_grid = base_grid.astype('float')\n",
    "base_grid /= base_grid.sum(axis=1, keepdims=True)\n",
    "print((base_grid * np.arange(10001)).sum(axis=1).mean())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "971.3579089440096\n"
     ]
    }
   ],
   "source": [
    "collective_grid[collective_grid == 1] = 0\n",
    "collective_grid /= collective_grid.sum(axis=1, keepdims=True)\n",
    "print((collective_grid * np.arange(10001)).sum(axis=1).mean())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3941405859414059\n"
     ]
    }
   ],
   "source": [
    "times = [\n",
    "    1 * 60 * 60 + 1 * 60 + 3,\n",
    "    1 * 60 * 60 + 9 * 60 + 39,\n",
    "    1 * 60 * 60 + 9 * 60 + 30,\n",
    "    1 * 60 * 60 + 12 * 60 + 8,\n",
    "    0 * 60 * 60 + 56 * 60 + 9,\n",
    "]\n",
    "print(np.mean(times) / 10001)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_notebooks/dataset_comparison.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "import matplotlib\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "        'config.local_budget_descriptor': None\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    \n",
    "    for exp in exps:\n",
    "\n",
    "        config = exp['config']\n",
    "        if exp['result'] is None:\n",
    "            continue\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        \n",
    "        try:\n",
    "            cert = torch.load(cert_file_dir)\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/cert_collective/{cert_file_dir.split(\"/\")[-1]}')\n",
    "            \n",
    "        ret.append((exp, config, cert, exp['start_time'], exp['stop_time']))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items_train(dataset, model, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    db_filter = {\n",
    "        'config.dataset' : dataset,\n",
    "        'config.model': model,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "\n",
    "    if col_train.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col_train.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        \n",
    "        run_id = config['overwrite']\n",
    "        db_collection = config['db_collection']\n",
    "        save_dir = config['save_dir']\n",
    "\n",
    "        try:\n",
    "            cert = torch.load(f'{save_dir}/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/train_collective/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(grids, color, linestyle, x=None, label=None, plot_std=False, std_alpha=0.15, step=False, pad_last=False):\n",
    "    mean = np.mean(grids, axis=0)\n",
    "    \n",
    "    if pad_last:\n",
    "        mean = np.hstack([mean, [mean[-1]]])\n",
    "\n",
    "    if x is None:\n",
    "        x = np.arange(len(mean))\n",
    "    \n",
    "    if step:\n",
    "        plt.step(x, mean, c=color, linestyle=linestyle, label=label, where='post', clip_on=False, zorder=3)\n",
    "    else:\n",
    "        plt.plot(x, mean, c=color, linestyle=linestyle, label=label, clip_on=False, zorder=3)\n",
    "    \n",
    "    if plot_std:\n",
    "        std = np.std(grids, axis=0)\n",
    "        if pad_last:\n",
    "            std = np.hstack([std, [std[-1]]])\n",
    "\n",
    "        if step:\n",
    "            plt.fill_between(x, mean-std, mean+std, color=color, alpha=std_alpha, step='post')\n",
    "        else:\n",
    "            plt.fill_between(x, mean-std, mean+std, color=color, alpha=std_alpha)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal = sns.color_palette('colorblind', 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "302.7207920792079\n"
     ]
    }
   ],
   "source": [
    "exps_collective_pubmeded = find_items('pubmed', 'GCN', [0, 0, -1], 0, 0.002, 0.6)\n",
    "deltas = [\n",
    "    8 * 60 * 60 + 32 * 60 + 28,\n",
    "    8 * 60 * 60 + 17 * 60 + 23,\n",
    "    8 * 60 * 60 + 41 * 60 + 36,\n",
    "    8 * 60 * 60 + 53 * 60 + 6,\n",
    "    8 * 60 * 60 + 3 * 60 + 21,\n",
    "]\n",
    "average_time = np.mean(np.array(deltas) / 101)\n",
    "print(average_time)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp997976981.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7ff228626e50>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "# Zoomed in\n",
    "exps_collective_cora = find_items('cora_ml', 'GCN', [0, 0, -1], 0, 0.002, 0.6)\n",
    "grids_cora = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_cora])\n",
    "plot(grids_cora, pal[0], '-', label='Cora', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_citeseer = find_items('citeseer', 'GCN', [0, 0, -1], 0, 0.002, 0.6)\n",
    "grids_citeseer = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_citeseer])\n",
    "plot(grids_citeseer, pal[1], '-', label='Citeseer', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_pubmed = find_items('pubmed', 'GCN', [0, 0, -1], 0, 0.002, 0.6)\n",
    "grids_pubmed = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_pubmed])\n",
    "plot(grids_pubmed, pal[2], '-', label='Pubmed', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_train_cora = find_items_train('cora_ml', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_cora = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_cora])\n",
    "plot(grids_train_cora, pal[0], (0, (6, 2)),  plot_std=True, step=True)\n",
    "\n",
    "exps_train_citeseer = find_items_train('citeseer', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_citeseer = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_citeseer])\n",
    "plot(grids_train_citeseer, pal[1], (0, (6, 2)),  plot_std=True, step=True)\n",
    "\n",
    "exps_train_pubmed = find_items_train('pubmed', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_pubmed = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_pubmed])\n",
    "plot(grids_train_pubmed, pal[2], (0, (6, 2)),  plot_std=True, step=True)\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 22)\n",
    "\n",
    "mplt.savefig(f'../experiments/datasets/small_radii', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.469414141808078\n",
      "2.504658037415968\n",
      "9.029135141030478\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/bojchevs/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:1: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  \"\"\"Entry point for launching an IPython kernel.\n",
      "/nfs/homedirs/bojchevs/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:2: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  \n",
      "/nfs/homedirs/bojchevs/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:3: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    }
   ],
   "source": [
    "print((grids_cora / grids_train_cora)[:, :-1].mean())\n",
    "print((grids_citeseer / grids_train_citeseer)[:, :-1].mean())\n",
    "print((grids_pubmed / grids_train_pubmed)[:, :-1].mean())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp2863735862.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7ff228660690>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "# Zoomed in\n",
    "exps_collective_cora = find_items('cora_ml', 'GCN', [0, 0, 1000], 0, 0.002, 0.6)\n",
    "grids_cora = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_cora])\n",
    "plot(grids_cora, pal[0], '-', label='Cora', plot_std=True, x=np.arange(101) * 10)\n",
    "\n",
    "exps_collective_citeseer = find_items('citeseer', 'GCN', [0, 0, 1000], 0, 0.002, 0.6)\n",
    "grids_citeseer = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_citeseer])\n",
    "plot(grids_citeseer, pal[1], '-', label='Citeseer', plot_std=True, x=np.arange(101) * 10)\n",
    "\n",
    "exps_collective_pubmed = find_items('pubmed', 'GCN', [0, 0, 1000], 0, 0.002, 0.6)\n",
    "grids_pubmed = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_pubmed])\n",
    "plot(grids_pubmed, pal[2], '-', label='Pubmed', plot_std=True, x=np.arange(101) * 10)\n",
    "\n",
    "exps_train_cora = find_items_train('cora_ml', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_cora = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_cora])\n",
    "plot(grids_train_cora, pal[0], (0, (6, 2)),  plot_std=True)\n",
    "\n",
    "exps_train_citeseer = find_items_train('citeseer', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_citeseer = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_citeseer])\n",
    "plot(grids_train_citeseer, pal[1], (0, (6, 2)),  plot_std=True)\n",
    "\n",
    "exps_train_pubmed = find_items_train('pubmed', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_pubmed = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_pubmed])\n",
    "plot(grids_train_pubmed, pal[2], (0, (6, 2)),  plot_std=True)\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 1000)\n",
    "\n",
    "mplt.savefig(f'../experiments/datasets/large_radii', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp2997405736.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7ff228480e90>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "plot(grids_cora, pal[0], '-', label='Cora', plot_std=True, x=np.arange(101) * 10)\n",
    "plot(grids_citeseer, pal[1], '-', label='Citeseer', plot_std=True, x=np.arange(101) * 10)\n",
    "plot(grids_pubmed, pal[2], '-', label='Pubmed', plot_std=True, x=np.arange(101) * 10)\n",
    "\n",
    "plot(grids_train_cora, pal[0], (0, (6, 2)),  plot_std=True, x=np.arange(22))\n",
    "plot(grids_train_citeseer, pal[1], (0, (6, 2)),  plot_std=True, x=np.arange(22))\n",
    "plot(grids_train_pubmed, pal[2], (0, (6, 2)),  plot_std=True, x=np.arange(22))\n",
    "\n",
    "plt.legend(fancybox=False, frameon=True, loc='lower left')\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 1000)\n",
    "plt.xscale('symlog')\n",
    "mplt.savefig(f'../experiments/datasets/all_radii', format='pgf', preview='png', dpi=150, tight={'pad': 0.5})"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_notebooks/joint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        if exp['result'] is None:\n",
    "            continue\n",
    "\n",
    "        config = exp['config']\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        try:\n",
    "            cert = torch.load(cert_file_dir)\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/cert_collective/{cert_file_dir.split(\"/\")[-1]}')\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items_train(dataset, model, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    db_filter = {\n",
    "        'config.dataset' : dataset,\n",
    "        'config.model': model,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "\n",
    "    if col_train.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col_train.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        \n",
    "        run_id = config['overwrite']\n",
    "        db_collection = config['db_collection']\n",
    "        save_dir = config['save_dir']\n",
    "\n",
    "        try:\n",
    "            cert = torch.load(f'{save_dir}/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/train_collective/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal_collective = sns.color_palette('Oranges', 5)\n",
    "pal_train = sns.color_palette('Blues', 5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp2446789595.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7fad704bf910>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "# Attributes\n",
    "exps_collective_cora = find_items('cora_ml', 'GCN', [0, -1, -1], 0, 0.002, 0.6)\n",
    "grid_collective = np.mean([grid_from_exp(exp)[0] for exp in exps_collective_cora], axis=0)\n",
    "grid_collective /= grid_collective[0, 0]\n",
    "\n",
    "grid_collective = grid_collective ** (1 / 1.25)\n",
    "\n",
    "exps_train_cora = find_items_train('cora_ml', 'GCN', 0, 0.002, 0.6)\n",
    "grid_train = np.mean([grid_from_exp(exp, collective=False) for exp in exps_train_cora], axis=0)\n",
    "grid_train /= grid_train[0, 0]\n",
    "\n",
    "grid_train = grid_train ** (1 / 1.25)\n",
    "\n",
    "plt.pcolormesh(grid_collective, vmin=0, vmax=1, cmap='plasma', edgecolors=(0, 0, 0, 0.3))\n",
    "\n",
    "clb = plt.colorbar(ticks=np.array([0, 0.2, 0.4, 0.6, 0.8, 1]) ** (1 / 1.25))\n",
    "clb.ax.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1'])\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Attribute additions')\n",
    "\n",
    "mplt.savefig(f'../experiments/joint/attributes_ours', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp268605060.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7fad703ff3d0>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "plt.pcolormesh(grid_train, vmin=0, vmax=1, cmap='plasma', edgecolors=(0, 0, 0, 0.3))\n",
    "\n",
    "clb = plt.colorbar(ticks=np.array([0, 0.2, 0.4, 0.6, 0.8, 1]) ** (1 / 1.25))\n",
    "clb.ax.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1'])\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Attribute additions')\n",
    "\n",
    "mplt.savefig(f'../experiments/joint/attributes_trivial', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Deletions\n",
    "# Attributes\n",
    "exps_collective_cora = find_items('cora_ml', 'GCN', [-1, 0, -1], 0.4, 0.002, 0.6)\n",
    "grid_collective = np.mean([grid_from_exp(exp)[:, 0, :] for exp in exps_collective_cora], axis=0)\n",
    "grid_collective /= grid_collective[0, 0]\n",
    "grid_collective = grid_collective ** (1 / 1.25)\n",
    "\n",
    "\n",
    "exps_train_cora = find_items_train('cora_ml', 'GCN', 0.4, 0.002, 0.6)\n",
    "grid_train = np.mean([grid_from_exp(exp, collective=False)[0, :, 0, :] for exp in exps_train_cora], axis=0)\n",
    "grid_train /= grid_train[0, 0]\n",
    "grid_train = grid_train ** (1 / 1.25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp1955900636.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7fad7041ac90>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "plt.pcolormesh(grid_collective, vmin=0, vmax=1, cmap='plasma', edgecolors=(0, 0, 0, 0.3))\n",
    "\n",
    "clb = plt.colorbar(ticks=np.array([0, 0.2, 0.4, 0.6, 0.8, 1]) ** (1 / 1.25))\n",
    "clb.ax.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1'])\n",
    "\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Edge deletions')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "mplt.savefig(f'../experiments/joint/deletions_ours', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp3849678194.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7fad702f2e50>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "plt.pcolormesh(grid_train, vmin=0, vmax=1, cmap='plasma', edgecolors=(0, 0, 0, 0.3))\n",
    "\n",
    "clb = plt.colorbar(ticks=np.array([0, 0.2, 0.4, 0.6, 0.8, 1]) ** (1 / 1.25))\n",
    "clb.ax.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1'])\n",
    "\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Edge deletions')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "mplt.savefig(f'../experiments/joint/deletions_trivial', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = grid_train != 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.684845075132775"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(grid_collective[mask] / grid_train[mask]).mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "def contour_line(heat, level):\n",
    "    y = (heat < level).argmax(0)\n",
    "    all_satisfy = (heat >= level).all(0)\n",
    "    y[all_satisfy] = heat.shape[0]\n",
    "    if y[-1] != 0:\n",
    "        y = np.concatenate((y, [0]))\n",
    "        \n",
    "    if (y == 0).sum() > 0:\n",
    "        max_y = (y > 0).argmin() + 1\n",
    "        y = y[:max_y]\n",
    "    return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp2194598742.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7fad62fb3210>"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "sns.heatmap(grid_collective, cmap='YlGnBu_r', square=False)\n",
    "y = contour_line(grid_collective, 0.5)\n",
    "c = 'black'\n",
    "plt.step(np.arange(len(y)), y, where='post', clip_on=False, zorder=3, c=c, label='Our')\n",
    "y = contour_line(grid_train, 0.5)\n",
    "plt.step(np.arange(len(y)), y, where='post', clip_on=False, zorder=3, linestyle='dashed', c=c, label='Na\\\\\"ive')\n",
    "\n",
    "     \n",
    "    \n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Edge deletions')\n",
    "plt.ylim(0, grid_collective.shape[0])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.legend(loc='center left',\n",
    "          frameon=False,\n",
    "          handlelength=1.5,\n",
    "          )\n",
    "# plt.legend(loc=\"upper left\", framealpha=0.5)\n",
    "\n",
    "mplt.savefig(f'../experiments/joint/deletions_both', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_notebooks/local_budget.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, local_budget_descriptor, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "        'config.local_budget_descriptor': local_budget_descriptor,\n",
    "        'config.num_attackers': None\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        try:\n",
    "            cert = torch.load(cert_file_dir)\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/cert_collective/{cert_file_dir.split(\"/\")[-1]}')\n",
    "        \n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal = sns.color_palette('Blues_r', 6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp1399845956.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f2f90104050>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "budget_dict = {}\n",
    "budget_dict_std = {}\n",
    "\n",
    "for l in [1, 2, 4, 8]:\n",
    "    exps_collective_cora = find_items('cora_ml', 'GCN', [0, 0, 1000], [0, 0, l], 0.0, 0.002, 0.6)\n",
    "    grids_cora = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_cora])\n",
    "    budget_dict[l] = np.mean(grids_cora, axis=0)\n",
    "    budget_dict_std[l] = np.std(grids_cora, axis=0)\n",
    "\n",
    "for i, l in enumerate([1, 2, 4, 8]):\n",
    "    plt.plot(np.arange(101) * 10,budget_dict[l], label=f'{l}', color=pal[i], zorder=3, clip_on=False)\n",
    "    plt.fill_between(np.arange(101) * 10, budget_dict[l] - budget_dict_std[l], budget_dict[l] + budget_dict_std[l], color=pal[i], alpha=0.15)\n",
    "    \n",
    "legend = plt.legend(title='Local budget')\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "\n",
    "plt.xlim(0, 1000)\n",
    "plt.ylim(0, 1)\n",
    "\n",
    "plt.setp(legend.get_title(),fontsize='medium')\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/local_budget/attr_deletions', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "pal = sns.color_palette('Blues_r', 8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp3568360661.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f2f900e6d50>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "budget_dict = {}\n",
    "\n",
    "for l in [1, 2, 4, 8, 16]:\n",
    "    exps_collective_cora = find_items('cora_ml', 'GCN', [1000, 0, 0], [l, 0, 0], 0.4, 0.00, 0)\n",
    "    grids_cora = np.vstack([grid_from_exp(exp)[:, 0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_cora])\n",
    "    budget_dict[l] = np.mean(grids_cora, axis=0)\n",
    "    budget_dict_std[l] = np.std(grids_cora, axis=0)\n",
    "\n",
    "for i, l in enumerate([1, 2, 4, 8, 16]):\n",
    "    plt.plot(np.arange(101) * 10, budget_dict[l], label=f'{l}', color=pal[i], zorder=3, clip_on=False)\n",
    "    plt.fill_between(np.arange(101) * 10, budget_dict[l] - budget_dict_std[l], budget_dict[l] + budget_dict_std[l], color=pal[i], alpha=0.15)\n",
    "\n",
    "legend = plt.legend(title='Local budget')\n",
    "plt.xlabel('Edge deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "\n",
    "plt.setp(legend.get_title(),fontsize='medium')\n",
    "\n",
    "\n",
    "plt.xlim(0, 1000)\n",
    "plt.ylim(0, 1)\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/local_budget/edge_deletions', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_notebooks/model_comparison.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None, kl_loss_weight=None, top_k=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "        'config.local_budget_descriptor': None,\n",
    "        'config.restrictions.kl_loss_weight': kl_loss_weight,\n",
    "        'config.restrictions.top_k': None\n",
    "    }\n",
    "    if model == 'APPNP':\n",
    "        db_filter['config.restrictions.top_k'] = 32\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        try:\n",
    "            cert = torch.load(cert_file_dir)\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/cert_collective/{cert_file_dir.split(\"/\")[-1]}')\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items_train(dataset, model, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None, kl_loss_weight=None, top_k=None):\n",
    "    db_filter = {\n",
    "        'config.dataset' : dataset,\n",
    "        'config.model': model,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "        'config.kl_loss_weight': kl_loss_weight,\n",
    "        'config.top_k': top_k\n",
    "    }\n",
    "\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "\n",
    "    if col_train.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col_train.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        \n",
    "        run_id = config['overwrite']\n",
    "        db_collection = config['db_collection']\n",
    "        save_dir = config['save_dir']\n",
    "\n",
    "        try:\n",
    "            cert = torch.load(f'{save_dir}/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/train_collective/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(grids, color, linestyle, x=None, label=None, plot_std=False, std_alpha=0.15, step=False, pad_last=False):\n",
    "    mean = np.mean(grids, axis=0)\n",
    "    \n",
    "    if pad_last:\n",
    "        mean = np.hstack([mean, [mean[-1]]])\n",
    "\n",
    "    if x is None:\n",
    "        x = np.arange(len(mean))\n",
    "    \n",
    "    if step:\n",
    "        plt.step(x, mean, c=color, linestyle=linestyle, label=label, where='post', clip_on=False, zorder=3)\n",
    "    else:\n",
    "        plt.plot(x, mean, c=color, linestyle=linestyle, label=label, clip_on=False, zorder=3)\n",
    "    \n",
    "    if plot_std:\n",
    "        std = np.std(grids, axis=0)\n",
    "        if pad_last:\n",
    "            std = np.hstack([std, [std[-1]]])\n",
    "\n",
    "        if step:\n",
    "            plt.fill_between(x, mean-std, mean+std, color=color, alpha=std_alpha, step='post')\n",
    "        else:\n",
    "            plt.fill_between(x, mean-std, mean+std, color=color, alpha=std_alpha)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal = sns.color_palette('colorblind', 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp1688107642.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f0c242c8850>"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "\n",
    "exps_collective_gat = find_items('cora_ml', 'GAT', [0, 0, -1], 0, 0.002, 0.6)\n",
    "grids_gat = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_gat])\n",
    "plot(grids_gat, pal[1], '-', label='GAT', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_gcn = find_items('cora_ml', 'GCN', [0, 0, -1], 0, 0.002, 0.6)\n",
    "grids_gcn = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_gcn])\n",
    "plot(grids_gcn, pal[0], '-', label='GCN', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_rgcn = find_items('cora_ml', 'RGCN', [0, 0, -1], 0, 0.002, 0.6, kl_loss_weight=0.00000)\n",
    "grids_rgcn = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_rgcn])\n",
    "plot(grids_rgcn, pal[2], '-', label='RGCN', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_appnp = find_items('cora_ml', 'APPNP', [0, 0, -1], 0, 0.002, 0.6, top_k=64)\n",
    "grids_appnp = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_appnp])\n",
    "plot(grids_appnp, pal[3], '-', label='APPNP', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "\n",
    "\n",
    "exps_train_gat = find_items_train('cora_ml', 'GAT', 0, 0.002, 0.6)\n",
    "grids_train_gat = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_gat])\n",
    "plot(grids_train_gat, pal[1], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "exps_train_gcn = find_items_train('cora_ml', 'GCN', 0, 0.002, 0.6)\n",
    "grids_train_gcn = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_gcn])\n",
    "plot(grids_train_gcn, pal[0], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "\n",
    "exps_train_rgcn = find_items_train('cora_ml', 'RGCN', 0, 0.002, 0.6, kl_loss_weight=0.00000)\n",
    "grids_train_rgcn = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_rgcn])\n",
    "plot(grids_train_rgcn, pal[2], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "exps_train_appnp = find_items_train('cora_ml', 'APPNP', 0, 0.002, 0.6, kl_loss_weight=0.0005, top_k=64)\n",
    "grids_train_appnp = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_appnp])\n",
    "plot(grids_train_appnp, pal[3], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 22)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/models/small_radii', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print((grids_gcn / grids_train_gcn)[:, :-1].mean())\n",
    "print((grids_gat / grids_train_gat)[:, :-1].mean())\n",
    "print((grids_rgcn / grids_train_rgcn)[:, :-1].mean())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "exps_collective_gcn = find_items('cora_ml', 'GCN', [-1, 0, 0], 0.4, 0.00, 0.)\n",
    "grids_gcn = np.vstack([grid_from_exp(exp)[:, 0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_gcn])\n",
    "plot(grids_gcn, pal[0], '-', label='GCN', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_gat = find_items('cora_ml', 'GAT', [-1, 0, 0], 0.4, 0.00, 0)\n",
    "grids_gat = np.vstack([grid_from_exp(exp)[:, 0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_gat])\n",
    "plot(grids_gat, pal[1], '-', label='GAT', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "exps_collective_rgcn = find_items('cora_ml', 'RGCN', [-1, 0, 0], 0.4, 0.00, 0., kl_loss_weight=0.0000)\n",
    "grids_rgcn = np.vstack([grid_from_exp(exp)[:, 0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_rgcn])\n",
    "plot(grids_rgcn, pal[2], '-', label='RGCN', plot_std=True, step=True, pad_last=True)\n",
    "\n",
    "\n",
    "exps_train_gcn = find_items_train('cora_ml', 'GCN', 0.4, 0.00, 0.)\n",
    "grids_train_gcn = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_gcn])\n",
    "plot(grids_train_gcn, pal[0], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "exps_train_gat = find_items_train('cora_ml', 'GAT', 0.4, 0.00, 0.)\n",
    "grids_train_gat = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_gat])\n",
    "plot(grids_train_gat, pal[1], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "exps_train_rgcn = find_items_train('cora_ml', 'RGCN', 0.4, 0.00, 0., kl_loss_weight=0.0000)\n",
    "grids_train_rgcn = np.vstack([grid_from_exp(exp, collective=False)[0] / grid_from_exp(exp, collective=False)[0, 0] for exp in exps_train_rgcn])\n",
    "plot(grids_train_rgcn, pal[2], (0, (6, 2)), plot_std=True, step=True)\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel('Edge deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 13)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/models/small_radii_edges', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.3994232630115746\n",
      "1.4520792584686133\n",
      "1.3967460411471158\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/site-packages/ipykernel_launcher.py:1: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  \"\"\"Entry point for launching an IPython kernel.\n",
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/site-packages/ipykernel_launcher.py:2: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  \n",
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/site-packages/ipykernel_launcher.py:3: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    }
   ],
   "source": [
    "print((grids_gcn / grids_train_gcn)[:, :-1].mean())\n",
    "print((grids_gat / grids_train_gat)[:, :-1].mean())\n",
    "print((grids_rgcn / grids_train_rgcn)[:, :-1].mean())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_notebooks/num_attackers.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, local_budget_descriptor, pf_minus_adj, pf_plus_att, pf_minus_att, num_attackers=None, seed=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "        'config.local_budget_descriptor': local_budget_descriptor,\n",
    "        'config.num_attackers': num_attackers\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        try:\n",
    "            cert = torch.load(cert_file_dir)\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/cert_collective/{cert_file_dir.split(\"/\")[-1]}')\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal = sns.color_palette('Blues_r', 7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp3702801842.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f8ce0cd7710>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "budget_dict = {}\n",
    "budget_dict_std = {}\n",
    "\n",
    "for num_attackers in [4, 8, 16, 32, 64]:\n",
    "    exps_collective_cora = find_items('cora_ml', 'GCN', [0, 0, 1000], [0, 0, 8], 0.0, 0.002, 0.6, num_attackers=num_attackers)\n",
    "    grids_cora = np.vstack([grid_from_exp(exp)[0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_cora])\n",
    "    budget_dict[num_attackers] = np.mean(grids_cora, axis=0)\n",
    "    budget_dict_std[num_attackers] = np.std(grids_cora, axis=0)\n",
    "\n",
    "for i, n in enumerate([4, 8, 16, 32, 64]):\n",
    "    plt.plot(np.arange(101) * 10,budget_dict[n], label=f'{n}', color=pal[i], clip_on=False, zorder=3)\n",
    "    \n",
    "legend = plt.legend(title='Attacker Nodes')\n",
    "plt.xlabel('Attribute deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(-0.03, 1.05)\n",
    "\n",
    "plt.setp(legend.get_title(),fontsize='x-small')\n",
    "\n",
    "\n",
    "plt.xlim(0, 1000)\n",
    "plt.ylim(0, 1)\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/num_attackers/attr_deletions', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "pal = sns.color_palette('Blues_r', 8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n",
      "Hello\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"preview_tmp2835015552.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f8ce044cad0>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "\n",
    "budget_dict = {}\n",
    "budget_dict_std = {}\n",
    "\n",
    "for num_attackers in [4, 8, 16, 32, 64]:\n",
    "    exps_collective_cora = find_items('cora_ml', 'GCN', [1000, 0, 0], [8, 0, 0], 0.4, 0.00, 0, num_attackers=num_attackers)\n",
    "    grids_cora = np.vstack([grid_from_exp(exp)[:, 0, 0] / grid_from_exp(exp)[0, 0, 0] for exp in exps_collective_cora])\n",
    "    budget_dict[num_attackers] = np.mean(grids_cora, axis=0)\n",
    "    budget_dict_std[num_attackers] = np.std(grids_cora, axis=0)\n",
    "\n",
    "for i, n in enumerate([4, 8, 16, 32, 64]):\n",
    "    plt.plot(np.arange(101) * 10,budget_dict[n], label=f'{n}', color=pal[i], clip_on=False, zorder=3)\n",
    "    \n",
    "legend = plt.legend(title='Att. nodes', loc='upper right')\n",
    "plt.xlabel('Edge deletions')\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.ylim(-0.03, 1.05)\n",
    "\n",
    "plt.setp(legend.get_title(),fontsize='medium')\n",
    "\n",
    "plt.xlim(0, 1000)\n",
    "plt.ylim(0, 1)\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/num_attackers/edge_deletions', format='pgf', preview='png', dpi=200, tight={'pad': 0.5})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "62.5"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1000 / 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4, 8, 16, 32, 64)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# attackers:\n",
    "4, 8, 16, 32, 64"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1024"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "64 * 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_notebooks/tightness.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import seml.database as db_utils\n",
    "import jkutils.mpl_latex_template as mplt\n",
    "import matplotlib\n",
    "import os \n",
    "os.environ[\"PATH\"] += os.pathsep + '/nfs/homedirs/schuchaj/texlive/2020/bin/x86_64-linux'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "collection = 'cert_collective'\n",
    "collection_train = 'train_collective'\n",
    "\n",
    "jk_config = {\n",
    "    'username': 'schuchaj',\n",
    "    'password': 'LBGqsHEY',\n",
    "    'host': 'fs.kdd.in.tum.de',\n",
    "    'port': 27017,\n",
    "    'db_name': 'schuchaj'\n",
    "}\n",
    "\n",
    "col = db_utils.get_collection(collection, mongodb_config=jk_config)\n",
    "col_train = db_utils.get_collection(collection_train, mongodb_config=jk_config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items(dataset, model, max_rad, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    \n",
    "    db_filter = {\n",
    "        'config.restrictions.dataset' : dataset,\n",
    "        'config.restrictions.model' : model,\n",
    "        'config.max_rad' : max_rad,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj,\n",
    "        'config.pf_plus_att': pf_plus_att,\n",
    "        'config.pf_minus_att': pf_minus_att,\n",
    "        'config.local_budget_descriptor': None\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "    if col.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    \n",
    "    for exp in exps:\n",
    "\n",
    "        config = exp['config']\n",
    "        if exp['result'] is None:\n",
    "            continue\n",
    "        cert_file_dir = exp['result']['cert_file']\n",
    "        \n",
    "        try:\n",
    "            cert = torch.load(cert_file_dir)\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/cert_collective/{cert_file_dir.split(\"/\")[-1]}')\n",
    "            \n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_items_train(dataset, model, pf_minus_adj, pf_plus_att, pf_minus_att, seed=None):\n",
    "    db_filter = {\n",
    "        'config.dataset' : dataset,\n",
    "        'config.model': model,\n",
    "        'config.pf_plus_adj': 0,\n",
    "        'config.pf_minus_adj': pf_minus_adj\n",
    "    }\n",
    "    if seed is not None:\n",
    "        db_filter['config.seed'] = seed\n",
    "\n",
    "    if col_train.count_documents(db_filter) == 0:\n",
    "        raise ValueError('No matches!')\n",
    "\n",
    "    exps = col_train.find(db_filter)\n",
    "    \n",
    "    ret = []\n",
    "    \n",
    "    for exp in exps:\n",
    "        config = exp['config']\n",
    "        \n",
    "        run_id = config['overwrite']\n",
    "        db_collection = config['db_collection']\n",
    "        save_dir = config['save_dir']\n",
    "\n",
    "        try:\n",
    "            cert = torch.load(f'{save_dir}/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "        except:\n",
    "            cert = torch.load(f'/nfs/students/schuchaj/sparse_smoothing_results/train_collective/{db_collection}_{run_id}', map_location=torch.device('cpu'))\n",
    "\n",
    "        ret.append((exp, config, cert))\n",
    "            \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid_from_exp(exp, collective=True):\n",
    "    cert = exp[2]\n",
    "    if collective:\n",
    "        return cert['collective_grid']\n",
    "    else:\n",
    "        idx_test = cert['idx_test']\n",
    "        return ((cert['grid_base'][idx_test] > 0.5).sum(axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Styling\n",
    "sns.set()\n",
    "pal = sns.color_palette('colorblind', 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0434782608695653\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"../figures/experiments/integer/cora_adj_del.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f3c24558f50>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# edges, cora\n",
    "\n",
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "exp_collective_cora = find_items('cora_ml', 'GCN', [-1, 0, 0], 0.4, 0.00, 0, seed=0)[0]\n",
    "grid_relaxed = grid_from_exp(exp_collective_cora)[:, 0, 0].astype('float')\n",
    "\n",
    "attacked = np.array([0, 37, 66, 91, 113, 132, 151, 167, 183, 197, 210, 223, 264])\n",
    "attacked = (grid_relaxed[0] - attacked) / grid_relaxed[0]\n",
    "grid_relaxed /= float(grid_relaxed[0])\n",
    "\n",
    "plt.plot(attacked, label='MILP', clip_on=False, zorder=3)\n",
    "plt.plot(grid_relaxed, label='LP', clip_on=False, zorder=3)\n",
    "\n",
    "print((attacked - grid_relaxed).max())\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 12)\n",
    "\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.xlabel('Edge deletions')\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/integer/cora_adj_del', format='png', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"../figures/experiments/integer/citeseer_adj_del.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f3c246a3ed0>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# edges, citeseer\n",
    "\n",
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "exp_collective_cora = find_items('citeseer', 'GCN', [-1, 0, 0], 0.4, 0.00, 0, seed=0)[0]\n",
    "grid_relaxed = grid_from_exp(exp_collective_cora)[:, 0, 0].astype('float')\n",
    "\n",
    "attacked = np.array([0, 12, 22, 32, 41, 50, 58, 66, 74, 81, 88, 94, 106])\n",
    "attacked = (grid_relaxed[0] - attacked) / grid_relaxed[0]\n",
    "grid_relaxed /= float(grid_relaxed[0])\n",
    "\n",
    "plt.plot(attacked, label='MILP', clip_on=False, zorder=3)\n",
    "plt.plot(grid_relaxed, label='LP', clip_on=False, zorder=3)\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 12)\n",
    "\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.xlabel('Edge deletions')\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/integer/citeseer_adj_del', format='png', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.03952569169960485\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <iframe\n",
       "            width=\"700\"\n",
       "            height=\"500\"\n",
       "            src=\"../figures/experiments/integer/cora_attr_del.png\"\n",
       "            frameborder=\"0\"\n",
       "            allowfullscreen\n",
       "        ></iframe>\n",
       "        "
      ],
      "text/plain": [
       "<IPython.lib.display.IFrame at 0x7f3c2437ec90>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# attributes, cora_ml\n",
    "\n",
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "exp_collective_cora = find_items('cora_ml', 'GCN', [0, 0, -1], 0, 0.002, 0.6, seed=0)[0]\n",
    "grid_relaxed = grid_from_exp(exp_collective_cora)[0, 0, :].astype('float')\n",
    "\n",
    "attacked = np.array([0, 51, 90, 119, 150, 177, 198, 220, 244, 265])\n",
    "attacked = (grid_relaxed[0] - attacked) / grid_relaxed[0]\n",
    "grid_relaxed /= float(grid_relaxed[0])\n",
    "\n",
    "plt.plot(attacked[:10], label='MILP', clip_on=False, zorder=3)\n",
    "plt.plot(grid_relaxed[:10], label='LP', clip_on=False, zorder=3)\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 9)\n",
    "\n",
    "print((attacked-grid_relaxed[:10]).max())\n",
    "\n",
    "\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.xlabel('Attribute deletions')\n",
    "\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/integer/cora_attr_del', format='png', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/homedirs/schuchaj/miniconda3/envs/sparse/lib/python3.7/_collections_abc.py:841: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "operands could not be broadcast together with shapes (17,) (22,) ",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-12-bc0f9476a897>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     15\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     16\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 17\u001b[0;31m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mattacked\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mgrid_relaxed\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     18\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     19\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mylim\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: operands could not be broadcast together with shapes (17,) (22,) "
     ]
    }
   ],
   "source": [
    "# attributes, cora_ml\n",
    "\n",
    "mplt.newfig(width=0.49, textwidth_pt=397.48499)\n",
    "\n",
    "exp_collective_cora = find_items('citeseer', 'GCN', [0, 0, -1], 0, 0.002, 0.6, seed=0)[0]\n",
    "grid_relaxed = grid_from_exp(exp_collective_cora)[0, 0, :].astype('float')\n",
    "\n",
    "attacked = np.array([0, 28, 48, 63, 76, 88, 100, 111, 121, 131, 140, 149, 158, 167, 176, 184, 192, ])\n",
    "attacked = (grid_relaxed[0] - attacked) / grid_relaxed[0]\n",
    "grid_relaxed /= float(grid_relaxed[0])\n",
    "\n",
    "plt.plot(attacked[:10], label='MILP', clip_on=False, zorder=3)\n",
    "plt.plot(grid_relaxed[:10], label='LP', clip_on=False, zorder=3)\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, 9)\n",
    "\n",
    "plt.ylabel('Certified ratio')\n",
    "plt.xlabel('Attribute deletions')\n",
    "\n",
    "mplt.savefig(f'/nfs/homedirs/schuchaj/plotting/figures/experiments/integer/citeseer_attr_del', format='png', preview='png', dpi=200, tight={'pad': 0.5})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

